The implementation of a broad class of boundary conditions for non-linear hyperbolic systems

We propose methods that augment existing numerical schemes for the simulation of hyperbolic balance laws with Dirichlet boundary conditions to allow for the simulation of a broad class of differential algebraic conditions. Our approach is similar to that of Thompson (1987), where the boundary values were simulated by combining characteristic equations with the time derivative of the algebraic conditions, but differs in two important regards. Firstly, when the boundary is a characteristic of one of the fields Thompson's method can fail to produce reasonable values. We propose a method of combining the characteristic equations with extrapolation which ensures convergence. Secondly, the application of algebraic conditions can suffer from $O(1)$ drift-off error, and we discuss projective time-stepping algorithms designed to converge for this type of system. Test problems for the shallow water equations are presented to demonstrate the result of simulating with and without the modifications discussed, illustrating their necessity for certain problems.

==> Figures/RK_Convergence/figs_plot_rkc.m <==
%Plots the figures of the convergence of various RK schemes

fld = fullfile(pwd,'Figures','RK_Convergence');

fig_size = {[5.4,5.4]};
fig_marg = {[0.25,0.35,0.3,0]};

%General parameters
N = round((10.^((8:16)/4))./4)*4;
I = 1e-14;
simtype{1} = {'RK0','RKP1','RKP2','RKNR'};
simtype{2} = {'RK0','RKP1','RKP2','RKI1','RKI2','RKNR'};
simtype{3} = simtype{2};
figs_idx = false(7,1); figs_idx(4) = true;
alpha = {'a','b','c'};

t0 = 0;
tf = 1;
r0 = 2;

% %---Test Problem 1---
% TP_idx = 1;
% 
% %Define problem
% h1 = @(t,dt) (t.^3)/3;
% h1t= @(t,dt) t.^2;
% h2 = @(t,dt) 1+test_sin(t,0)/2;
% h2t= @(t,dt) test_sin(t,1)/2;
% [v_sol,v0,A,c,f,dfdv,dfdt] = test_class_2(t0,r0,h2,h2t,h1,h1t);
% 
% %Construct figures
% fig_h = cell(3,1);
% for order=1:3
%     tmp = error_plot(figs_idx,v_sol,v0,t0,tf,A,c,f,dfdv,dfdt,N,simtype{order},order,I);
%     fig_h{order} = tmp{1};
%     hold on;
%     axis('tight')
% end
% 
% %Apply details and save
% order = 1;
% fig = fig_h{order};
% set(0, 'CurrentFigure', fig);
% gradient_triangle([5e2,5e-4],1e3,1)
% file = fullfile(fld,sprintf('TP%i_O%i',TP_idx,order));
% savefig(fig,file);
% fig_delabel(fig);
% fig2pdf(fig,file,fig_size{1},fig_marg{1},'label_tl',sprintf('(%s)',alpha{order}));
% close(fig);
% 
% order = 2;
% fig = fig_h{order};
% set(0, 'CurrentFigure', fig);
% yticks(10.^(-9:-5))
% gradient_triangle([5e2,3e-8],1e3,2)
% file = fullfile(fld,sprintf('TP%i_O%i',TP_idx,order));
% savefig(fig,file);
% fig_delabel(fig);
% fig2pdf(fig,file,fig_size{1},fig_marg{1},'label_tl',sprintf('(%s)',alpha{order}));
% close(fig);
% 
% order = 3;
% fig = fig_h{order};
% set(0, 'CurrentFigure', fig);
% yticks(10.^(-13:2:-5))
% gradient_triangle([5e2,7e-10],1e3,3)
% gradient_triangle([1e3,2.5e-6],5e2,2)
% gradient_triangle([1e3,1e-11],5e2,4)
% file = fullfile(fld,sprintf('TP%i_O%i',TP_idx,order));
% savefig(fig,file);
% fig_delabel(fig);
% fig2pdf(fig,file,fig_size{1},fig_marg{1},'label_tl',sprintf('(%s)',alpha{order}));
% close(fig);
% 
% %---Test Problem 2---
% TP_idx = 2;
% 
% %Define problem
% h1 = @(t,dt) (t.^3)/3;
% h1t= @(t,dt) t.^2;
% h2 = @(t,dt) 1+test_tri(t,0)/2;
% h2t= @(t,dt) test_tri(t,1)/2;
% [v_sol,v0,A,c,f,dfdv,dfdt] = test_class_2(t0,r0,h2,h2t,h1,h1t);
% 
% %Construct figures
% fig_h = cell(3,1);
% for order=1:3
%     tmp = error_plot(figs_idx,v_sol,v0,t0,tf,A,c,f,dfdv,dfdt,N,simtype{order},order,I);
%     fig_h{order} = tmp{1};
%     hold on;
%     axis('tight')
% end
% 
% %Apply details and save
% order = 1;
% fig = fig_h{order};
% set(0, 'CurrentFigure', fig);
% y_tight_bound(1e-12,Inf)
% gradient_triangle([14e2,2e-3],7e2,1);
% file = fullfile(fld,sprintf('TP%i_O%i',TP_idx,order));
% savefig(fig,file);
% fig_delabel(fig);
% fig2pdf(fig,file,fig_size{1},fig_marg{1},'label_tl',sprintf('(%s)',alpha{order}));
% close(fig);
% 
% order = 2;
% fig = fig_h{order};
% set(0, 'CurrentFigure', fig);
% y_tight_bound(1e-12,Inf)
% yticks(10.^(-9:2:-3))
% gradient_triangle([5e2,2e-8],1e3,2)
% gradient_triangle([2e3,1.5e-4],4e3,1)
% file = fullfile(fld,sprintf('TP%i_O%i',TP_idx,order));
% savefig(fig,file);
% fig_delabel(fig);
% fig2pdf(fig,file,fig_size{1},fig_marg{1},'label_tl',sprintf('(%s)',alpha{order}));
% close(fig);
% 
% order = 3;
% fig = fig_h{order};
% set(0, 'CurrentFigure', fig);
% yticks(10.^(-11:2:-3))
% gradient_triangle([5e2,1.5e-7],1e3,2)
% gradient_triangle([2e3,4e-5],4e3,1)
% gradient_triangle([5e2,8e-11],1e3,3)
% file = fullfile(fld,sprintf('TP%i_O%i',TP_idx,order));
% savefig(fig,file);
% fig_delabel(fig);
% fig2pdf(fig,file,fig_size{1},fig_marg{1},'label_tl',sprintf('(%s)',alpha{order}));
% close(fig);
% 
% %---Test Problem 3---
% TP_idx = 3;
% 
% %Define problem
% h1 = @(t,dt) (t.^3)/3;
% h1t= @(t,dt) t.^2;
% h2 = @(t,dt) 1+test_sqr(t,0)/2;
% h2t= @(t,dt) test_sqr(t,1)/2;
% [v_sol,v0,A,c,f,dfdv,dfdt] = test_class_2(t0,r0,h2,h2t,h1,h1t);
% 
% %Construct figures
% fig_h = cell(3,1);
% for order=1:3
%     tmp = error_plot(figs_idx,v_sol,v0,t0,tf,A,c,f,dfdv,dfdt,N,simtype{order},order,I);
%     fig_h{order} = tmp{1};
%     hold on;
%     set(gca,'yscale','linear')
%     axis('tight')
% end
% 
% %Apply details and save
% order = 1;
% fig = fig_h{order};
% set(0, 'CurrentFigure', fig);
% y_ticks_set(0:0.05:0.5,0,2,1)
% file = fullfile(fld,sprintf('TP%i_O%i',TP_idx,order));
% savefig(fig,file);
% fig_delabel(fig);
% fig2pdf(fig,file,fig_size{1},fig_marg{1},'label_tl',sprintf('(%s)',alpha{order}));
% close(fig);
% 
% order = 2;
% fig = fig_h{order};
% set(0, 'CurrentFigure', fig);
% y_ticks_set(0:0.05:0.5,0,2,1)
% file = fullfile(fld,sprintf('TP%i_O%i',TP_idx,order));
% savefig(fig,file);
% fig_delabel(fig);
% fig2pdf(fig,file,fig_size{1},fig_marg{1},'label_tl',sprintf('(%s)',alpha{order}));
% close(fig);
% 
% order = 3;
% fig = fig_h{order};
% set(0, 'CurrentFigure', fig);
% y_ticks_set(0:0.05:0.5,0,2,1)
% file = fullfile(fld,sprintf('TP%i_O%i',TP_idx,order));
% savefig(fig,file);
% fig_delabel(fig);
% fig2pdf(fig,file,fig_size{1},fig_marg{1},'label_tl',sprintf('(%s)',alpha{order}));
% close(fig);

%---Test Problem 4---
TP_idx = 4;
figs_idx = false(7,1); figs_idx(2) = true;

%Define problem
h1 = @(t,dt) test_tanh(t,dt,0);
h1t= @(t,dt) test_tanh(t,dt,1);
h2 = @(t,dt) 1+test_sin(t,0)/2;
h2t= @(t,dt) test_sin(t,1)/2;
[v_sol,v0,A,c,f,dfdv,dfdt] = test_class_2(t0,r0,h2,h2t,h1,h1t);

%Construct figures
fig_h = cell(3,1);
for order=1:3
    tmp = error_plot(figs_idx,v_sol,v0,t0,tf,A,c,f,dfdv,dfdt,N,simtype{order},order,I);
    fig_h{order} = tmp{1};
    hold on;
    set(gca,'yscale','linear')
    axis('tight')
end

%Apply details and save
order = 1;
fig = fig_h{order};
set(0, 'CurrentFigure', fig);
y_ticks_set((38:2:52)*1e-3,1,1,1)
file = fullfile(fld,sprintf('TP%i_O%i',TP_idx,order));
savefig(fig,file);
fig_delabel(fig);
fig2pdf(fig,file,fig_size{1},fig_marg{1},'label_tl',sprintf('(%s)',alpha{order}));
close(fig);

order = 2;
fig = fig_h{order};
set(0, 'CurrentFigure', fig);
y_ticks_set((64:69)*1e-4,1,1,1)
file = fullfile(fld,sprintf('TP%i_O%i',TP_idx,order));
savefig(fig,file);
fig_delabel(fig);
fig2pdf(fig,file,fig_size{1},fig_marg{1},'label_tl',sprintf('(%s)',alpha{order}));
close(fig);

order = 3;
fig = fig_h{order};
set(0, 'CurrentFigure', fig);
y_ticks_set([2.62e-3 , 2.63e-3],1,2,0)
file = fullfile(fld,sprintf('TP%i_O%i',TP_idx,order));
savefig(fig,file);
fig_delabel(fig);
fig2pdf(fig,file,fig_size{1},fig_marg{1},'label_tl',sprintf('(%s)',alpha{order}));
close(fig);


%Sets the y limit to be the range of y values that do not exceed certain bounds
function y_tight_bound(ymin,ymax)
    tmp = findobj(gcf,'-property','YData');
    Y = arrayfun(@(x) x.YData,tmp,'UniformOutput',false);   
    Y = [Y{:}];
    Y = Y(~isnan(Y) & Y>=ymin & Y<=ymax);
    ylim([min(Y),max(Y)]);
end

%Sets the y tick marks to be values in Y
%sci is whether to use scientific notation for the axis values (a x 10^b)
%prec is how many significant figures to use (no trailing zeros)
%tf is logical whether to display maximum Y text
function y_ticks_set(Y,sci,prec,tf)
    ax = gca;
    ax.YAxis.Exponent = 0;
    
    if nargin>=1
        yticks(Y)
    end
    if nargin>=2
        Ystr = cell(size(Y));
        if sci
            for i=1:numel(Y)
                Y10 = floor(log10(abs(Y(i))));
                Ystr{i} = sprintf('$%.*f \\times 10^{%i}$',prec,Y(i)/(10^Y10),Y10);
            end
        else
            for i=1:numel(Y)
                Ystr{i} = sprintf('%.*f',prec,Y(i));
            end
        end
        if nargin>=3 && tf
            Ystr{end} = '';
        end
        yticklabels(Ystr)
        
        ax = gca;
        ax.TickLabelInterpreter = 'latex';
    end
end

==> Figures/TestProblems_Boundary_Convergence/figs_plot_tpbc.m <==
%Plot snapshots for low resolution test problems for boundary condition paper

fld = fullfile(pwd,'Outputs','Plots','TestProblems_Boundary_Convergence');

fig_size = {[8,5.5],                [10,7],                 [16,6]};
fig_marg = {[0.05,0.55,0.05,0.05],  [0.05,0.55,0.05,0.05],  [0.2,1.5,0.05,1.4]};

N = round(10.^(2:0.25:4));



%--Collision with critical wall--

sims = sim_load('\\smb-cream.maths.bris.ac.uk\es14924\Central_Solver_bc\Outputs\Data\sims_sxp_test_bound_col');
sims.Sr = cellfun(@(S)S.solution_ram(S.time_idx_approx(0.5)),sims.Sf,'UniformOutput',false);

%Exact solution (up to time t=1/2)
h       =@(x,t) 1.*(x-0.5<=-t) + 0.*(x-0.5>=2*t) + ((2/3 - (x-0.5)./(3*t)).^2).*(x-0.5>-t & x-0.5<2*t);
u       =@(x,t) 0.*(x-0.5<=-t) + 0.*(x-0.5>=2*t) + (2/3 + 2*(x-0.5)./(3*t)).*(x-0.5>-t & x-0.5<2*t);

%Compute errors at time t=1/2
E1 = NaN(9,1);      %Overall error
E2 = NaN(9,1);      %Error at end
for i=1:9
    p  = sims.Sr{i}.p{1};
    pe = sims.Sr{i}.pe{1};
    x  = sims.Sr{i}.xc{1};
    E1(i) = sum(abs(p(:,1)-h(x,1/2))+abs(p(:,3)-u(x,1/2)))/(2*sims.Sr{i}.n);
    E2(i) = (abs(pe(2,1)-h(1,1/2))+abs(pe(2,3)-u(1,1/2)))/2;
end
fig = figure; hold on;
plot(N,E1,':ok',N,E2,':sk');
set(gca, 'XScale', 'log','Yscale','log')
legend_latex('$u,h$ on $0 \leq x \leq 1$','$u,h$ at $x=1$')
xlabel('$J$','interpreter','latex');ylabel('$\ell_1$ Error','interpreter','latex');
gradient_triangle([5e2,2e-5],1e3,-1);
file = fullfile(fld,'tests_collision_wcr');
savefig(fig,file);
fig2pdf(fig,file,fig_size{1},fig_marg{1});
close(fig);




%--Collision with infinite wall--

% sims = sim_load('\\smb-cream.maths.bris.ac.uk\es14924\Central_Solver_bc\Outputs\Data\sims_sxp_test_bound_par');
% sims.Sr = cellfun(@(S)S.solution_ram(S.nt),sims.Sf,'UniformOutput',false);
% 
% %Compute errors at time t=1
% E1 = NaN(9,1);      %Overall error
% E2 = NaN(9,1);      %Error at end
% for i=1:9
%     p  = sims.Sr{i}.p{1};
%     pe = sims.Sr{i}.pe{1};
%     x  = sims.Sr{i}.xc{1};
%     E1(i) = sum(abs(p(:,2)-2))/(sims.Sr{i}.n);
% %     E2(i) = abs(pe(2,2)-2);
%     E2(i) = abs(pe(2,2)-(2-(1.5e-8*N(i))/p(end-4,1)));
% end
% fig = figure; hold on;
% plot(N,E1,':ok',N,E2,':sk');
% set(gca, 'XScale', 'log','Yscale','log')
% ylim([1e-9,1e-4])
% legend_latex('$\phi$ on $0 \leq x \leq 1$','$\phi$ at $x=1$','location','south')
% xlabel('$J$','interpreter','latex');ylabel('$\ell_1$ Error','interpreter','latex');
% file = fullfile(fld,'tests_collision_win');
% savefig(fig,file);
% fig2pdf(fig,file,fig_size{1},fig_marg{1});
% close(fig);

sims = sim_load('\\smb-cream.maths.bris.ac.uk\es14924\Central_Solver_bc\Outputs\Data\sims_sxp_test_bound_par');
sims.Sr = cellfun(@(S)S.solution_ram,sims.Sf,'UniformOutput',false);

%Compute errors over time
fig = figure; hold on;
s = {'o';'x';'+'};%s = {'d';'s';'o';'x';'+'};
leg = {};
for i=1:3
    i2 = 4*(i-1)+1;
    S = sims.Sr{i2};
    p  = S.array(':',1,S.p,':',2);
    pe = S.array(':',1,S.pe,2,2);
    t  = S.t;
    E1 = sum(abs(p-2),2)./(sims.Sr{i}.n);
    E2 = abs(pe-2);
    idx = E1>0;plot_symb(t(idx),E1(idx),'-' ,'k',s{i},5)
    idx = E2>0;plot_symb(t(idx),E2(idx),'-.','k',s{i},5)
    leg(end+(1:2)) = {sprintf('$\\phi$ on $0 \\leq x \\leq 1$ for $N=%i$',N(i2)),sprintf('$\\phi$ at $x=1$ for $N=%i$',N(i2))};
end
set(gca,'Yscale','log')
axis tight
h_leg = legend_latex(leg{:},'location','northeast');
xlabel('$t$','interpreter','latex');ylabel('$\ell_1$ Error','interpreter','latex');
yticks([1e-15 1e-10 1e-5 1e0])
file = fullfile(fld,'tests_collision_win');
savefig(fig,file);
set(h_leg,'visible','off')
fig2pdf(fig,file,fig_size{1},fig_marg{1});
close(fig);



%--Alphawave outflow--

%Exact solution
h0      = @(t) 1+(t>0).*sin(pi*t/2)/10;             %value of h at x=0
u0      = @(t) 2*(sqrt(h0(t))-1);                   %value of u at x=0
x_alpha = @(t,tau) (t-tau).*(3*sqrt(h0(tau))-2);	%location of alpha characteristic at time t that crossed x=0 at tine tau
tau     = @(x,t) arrayfun(@(X) fzero(@(tau) X-x_alpha(t,tau),t-X),x);
                                                    %find tau for characteristic passing through current point
h       = @(x,t) h0(tau(x,t));                      %solution constant on alpha characteristics
u       = @(x,t) u0(tau(x,t));                      %solution constant on alpha characteristics

%Load sims
sims = sim_load('\\smb-cream.maths.bris.ac.uk\es14924\Central_Solver_bc\Outputs\Data\sims_sxp_test_bound_aw');
sims.Sr = cellfun(@(S)S.solution_ram(S.nt),sims.Sf,'UniformOutput',false);

%Compute errors at time t=4
E1 = NaN(9,1);      %Overall error
E2 = NaN(9,1);      %Error at end
E3 = NaN(9,1);      %Error in beta at end
for i=1:9
    p  = sims.Sr{i}.p{1};
    pe = sims.Sr{i}.pe{1};
    x  = sims.Sr{i}.xc{1};
    E1(i) = sum(abs(p(:,1)-h(x,4))+abs(p(:,3)-u(x,4)))/(2*sims.Sr{i}.n);
    E2(i) = (abs(pe(2,1)-h(1,4))+abs(pe(2,3)-u(1,4)))/2;
    E3(i) = abs(pe(2,3)-2*sqrt(pe(2,1))+2);
end
fig = figure; hold on;
plot(N,E1,':ok',N,E2,':sk',N,E3,':dk');
set(gca, 'XScale', 'log','Yscale','log')
legend_latex('$u,h$ on $0 \leq x \leq 1$','$u,h$ at $x=1$','$\beta$ at $x=1$','location','southwest')
xlabel('$J$','interpreter','latex');ylabel('$\ell_1$ Error','interpreter','latex');
gradient_triangle([2e2,1e-7],4e2,-2);
file = fullfile(fld,'tests_alphawave');
savefig(fig,file);
fig2pdf(fig,file,fig_size{1},fig_marg{1});
close(fig);

%Load sims with diffusive reflection
sims = sim_load('\\smb-cream.maths.bris.ac.uk\es14924\Central_Solver_bc\Outputs\Data\sims_sxp_test_bound_aw_refdiff');
sims.Sr = cellfun(@(S)S.solution_ram(S.nt),sims.Sf,'UniformOutput',false);

%Compute errors at time t=4
E1 = NaN(9,1);      %Overall error
E2 = NaN(9,1);      %Error at end
E3 = NaN(9,1);      %Error in beta at end
for i=1:9
    p  = sims.Sr{i}.p{1};
    pe = sims.Sr{i}.pe{1};
    x  = sims.Sr{i}.xc{1};
    E1(i) = sum(abs(p(:,1)-h(x,4))+abs(p(:,3)-u(x,4)))/(2*sims.Sr{i}.n);
    E2(i) = (abs(pe(2,1)-h(1,4))+abs(pe(2,3)-u(1,4)))/2;
    E3(i) = abs(pe(2,3)-2*sqrt(pe(2,1))+2);
end
fig = figure; hold on;
plot(N,E1,':ok',N,E2,':sk',N,E3,':dk');
set(gca, 'XScale', 'log','Yscale','log')
legend_latex('$u,h$ on $0 \leq x \leq 1$','$u,h$ at $x=1$','$\beta$ at $x=1$')
xlabel('$J$','interpreter','latex');ylabel('$\ell_1$ Error','interpreter','latex');
gradient_triangle([2e2,1e-4],4e2,-1);
file = fullfile(fld,'tests_alphawave_refdiff');
savefig(fig,file);
fig2pdf(fig,file,fig_size{1},fig_marg{1});
close(fig);

% %Load sims without diffusive reflection
% sims = sim_load('\\smb-cream.maths.bris.ac.uk\es14924\Central_Solver_bc\Outputs\Data\sims_sxp_test_bound_aw_nodiffref');
% sims.Sr = cellfun(@(S)S.solution_ram(S.nt),sims.Sf,'UniformOutput',false);
% 
% %Compute errors at time t=4
% E1 = NaN(9,1);      %Overall error
% E2 = NaN(9,1);      %Error at end
% E3 = NaN(9,1);      %Error in beta at end
% for i=1:9
%     p  = sims.Sr{i}.p{1};
%     pe = sims.Sr{i}.pe{1};
%     x  = sims.Sr{i}.xc{1};
%     E1(i) = sum(abs(p(:,1)-h(x,4))+abs(p(:,3)-u(x,4)))/(2*sims.Sr{i}.n);
%     E2(i) = (abs(pe(2,1)-h(1,4))+abs(pe(2,3)-u(1,4)))/2;
%     E3(i) = abs(pe(2,3)-2*sqrt(pe(2,1))+2);
% end
% fig = figure; hold on;
% plot(N,E1,':ok',N,E2,':sk',N,E3,':dk');
% set(gca, 'XScale', 'log','Yscale','log')
% legend_latex('$u,h$ on $0 \leq x \leq 1$','$u,h$ at $x=1$','$\beta$ at $x=1$')
% xlabel('$J$','interpreter','latex');ylabel('$\ell_1$ Error','interpreter','latex');
% gradient_triangle([2e2,1e-6],4e2,-1);
% file = fullfile(fld,'tests_alphawave_nodiffref');
% savefig(fig,file);
% fig2pdf(fig,file,fig_size{1},fig_marg{1});
% close(fig);



% %--Stoker Fr=2--
% 
% sims = sim_load('\\smb-cream.maths.bris.ac.uk\es14924\Central_Solver_bc\Outputs\Data\sims_sxp_test_bound_st');
% sims.Sr = cellfun(@(S)S.solution_ram(S.nt),sims.Sf(10:18),'UniformOutput',false);
% 
% %Exact solution
% I = exact_soln(equation('sxp','ga',1,'gp',0),'dbtw',[1,1,1,2],2);
% 
% %Compute errors at time t=4
% E1 = NaN(9,1);      %Overall error
% E2 = NaN(9,1);      %Error at end
% for i=1:9
%     I.N0 = N(i);
%     S_p  = sims.Sr{i}.p{1};
%     S_pe = sims.Sr{i}.pe{1};
%     I_p  = I.p{1};
%     I_pe = I.pe{1};
%     x  = sims.Sr{i}.xc{1};
%     E1(i) = sum(abs(S_p(:,1)-I_p(:,1))+abs(S_p(:,3)-I_p(:,3)))/(2*sims.Sr{i}.n);
%     E2(i) = (abs(S_pe(2,1)-I_pe(2,1))+abs(S_pe(2,3)-I_pe(2,3)))/2;
% end
% fig = figure; hold on;
% plot(N,E1,':ok',N,E2,':sk');
% set(gca, 'XScale', 'log','Yscale','log')
% legend_latex('$u,h$ on $0 \leq x \leq 2$','$u,h$ at $x=2$')
% xlabel('$J$','interpreter','latex');ylabel('$\ell_1$ Error','interpreter','latex');
% gradient_triangle([2e2,5e-5],4e2,-1);
% file = fullfile(fld,'tests_stoker2');
% savefig(fig,file);
% fig2pdf(fig,file,fig_size{1},fig_marg{1});
% close(fig);



%--Lock Release Semi-Infinite--

sims = sim_load('\\smb-cream.maths.bris.ac.uk\es14924\Central_Solver_bc\Outputs\Data\sims_sxp_test_bound_lri');
sims.Sr = cellfun(@(S)S.solution_ram(S.nt),sims.Sf,'UniformOutput',false);

%Exact solution
Fr = 1.2;
exi_h       =@(x,t) 1.*(x-1<=-t) + (2/(2+Fr))^2.*(x-1>=2*t*(Fr-1)/(Fr+2)) + ((2/3 - (x-1)./(3*t)).^2).*(x-1>-t & x-1<2*t*(Fr-1)/(Fr+2));
exi_hf      =       (2/(2+Fr))^2;
exi_u       =@(x,t) 0.*(x-1<=-t) +  2*Fr/(2+Fr).*(x-1>=2*t*(Fr-1)/(Fr+2)) +    (2/3 + 2*(x-1)./(3*t)).*(x-1>-t & x-1<2*t*(Fr-1)/(Fr+2));
exi_uf      =       2*Fr/(2+Fr);
exi_x       =@(t)   1 + 2*t*Fr/(2+Fr);

%Compute errors at time t=2
E1 = NaN(9,1);      %Overall error
E2 = NaN(9,1);      %Error at end
E3 = NaN(9,1);      %Error in end position
for i=1:9
    S_p  = sims.Sr{i}.p{1};
    S_pe = sims.Sr{i}.pe{1};
    S_xe = sims.Sr{i}.xe{1};
    x  = sims.Sr{i}.xc{1};
    E1(i) = sum(abs(S_p(:,1)-exi_h(x,2))+abs(S_p(:,3)-exi_u(x,2)))/(2*sims.Sr{i}.n);
    E2(i) = (abs(S_pe(2,1)-exi_hf)+abs(S_pe(2,3)-exi_uf))/2;
    E3(i) = abs(S_xe(2)-exi_x(2));
end
fig = figure; hold on;
plot(N,E1,':ok',N,E2,':sk',N,E3,':dk');
set(gca, 'XScale', 'log','Yscale','log')
ylim([1e-9,2e-3])
legend_latex('$u,h$ on $0 \leq x \leq x_R$','$u,h$ at $x=x_R$','$x_R$')
xlabel('$J$','interpreter','latex');ylabel('$\ell_1$ Error','interpreter','latex');
gradient_triangle([2e2,5e-8],4e2,-2);
gradient_triangle([2e2,8e-5],4e2,-1);
file = fullfile(fld,'tests_lockrelinf');
savefig(fig,file);
fig2pdf(fig,file,fig_size{1},fig_marg{1});
close(fig);



%--Lock Release Semi-Infinite, No Projection--

sims = sim_load('\\smb-cream.maths.bris.ac.uk\es14924\Central_Solver_bc\Outputs\Data\sims_sxp_test_bound_lri_noproj');
sims.Sr = cellfun(@(S)S.solution_ram(S.nt),sims.Sf,'UniformOutput',false);

%Compute errors at time t=4
E1 = NaN(9,1);      %Overall error
E2 = NaN(9,1);      %Error at end
E3 = NaN(9,1);      %Error in end position
E4 = NaN(9,1);      %Error in Froude number
for i=1:9
    S_p  = sims.Sr{i}.p{1};
    S_pe = sims.Sr{i}.pe{1};
    S_xe = sims.Sr{i}.xe{1};
    x  = sims.Sr{i}.xc{1};
    E1(i) = sum(abs(S_p(:,1)-exi_h(x,2))+abs(S_p(:,3)-exi_u(x,2)))/(2*sims.Sr{i}.n);
    E2(i) = (abs(S_pe(2,1)-exi_h(exi_x(2),2))+abs(S_pe(2,3)-exi_u(exi_x(2),2)))/2;
    E3(i) = abs(S_xe(2)-exi_x(2));
    E4(i) = abs(S_pe(2,3)/sqrt(S_pe(2,1)) - 1.2);
end
fig = figure; hold on;
plot(N,E1,':ok',N,E2,':sk',N,E3,':dk',N,E4,':^k');
set(gca, 'XScale', 'log','Yscale','log')
legend_latex('$u,h$ on $0 \leq x \leq x_R$','$u,h$ at $x=x_R$','$x_R$','$u/\sqrt{h}$ at $x=x_R$','location','east')
xlabel('$J$','interpreter','latex');ylabel('$\ell_1$ Error','interpreter','latex');
file = fullfile(fld,'tests_lockrelinf_noproj');
savefig(fig,file);
fig2pdf(fig,file,fig_size{1},fig_marg{1});
close(fig);



%--Lock Release Finite--

sims = sim_load('\\smb-cream.maths.bris.ac.uk\es14924\Central_Solver_bc\Outputs\Data\sims_sxp_test_bound_lr');
Sr = sims.Sf{end}.solution_ram(sims.Sf{end}.time_idx_approx(0:0.1:50));

%Exact solution
A = csvread('frontFr12.csv',3,0);
t_extra = (0:0.1:A(1,3)).';
%A = [A(1,1:2),0,A(1,4:5),1 ; A];
A = [[NaN(numel(t_extra),2) , t_extra , 0*t_extra+[exi_hf,exi_uf] , exi_x(t_extra)] ; A];
ex_t = A(:,3);
ex_h = @(t) interp1(A(:,3),A(:,4),t,'makima');
ex_u = @(t) interp1(A(:,3),A(:,5),t,'makima');
ex_x = @(t) interp1(A(:,3),A(:,6),t,'makima');

%Compute errors over all time
S_h  = Sr.array(':',1,Sr.Q,':',1);
S_phi= Sr.array(':',1,Sr.Q,':',2);
S_yb = Sr.array(':',1,Sr.yb,':');
S_pe = Sr.array(':',1,Sr.pe,2,':');
S_xe = Sr.array(':',1,Sr.xe,2,':');
E1 = (abs(S_pe(:,1)-ex_h(Sr.t))+abs(S_pe(:,3)-ex_u(Sr.t)))/2;   %Error at end
E2 = abs(S_xe(:)-ex_x(Sr.t));                                   %Error in end position
E3 = abs(sum(S_h.*(S_yb(:,2:end)-S_yb(:,1:end-1)),2)-1);        %Error in volume
E4 = abs(sum(S_phi.*(S_yb(:,2:end)-S_yb(:,1:end-1)),2)-1);      %Error in particle load

    
fig = figure; hold on;
plot_symb(Sr.t,E3,':','k','+',25);
plot_symb(Sr.t,E4,':','k','x',25);
plot_symb(Sr.t,E1,':','k','o',25);
plot_symb(Sr.t,E2,':','k','s',25);
set(gca,'Yscale','log')
lgd = legend_latex('Volume','Tracer','$u,h$ at $x=x_R$','$x_R$','location','north');
lgd.NumColumns = 2;
xlabel('$t$','interpreter','latex');ylabel('$\ell_1$ Error','interpreter','latex');
file = fullfile(fld,'tests_lockrel');
savefig(fig,file);
fig2pdf(fig,file,fig_size{1},fig_marg{1});
close(fig);

==> Figures/TestProblems_Boundary_Snapshots/figs_plot_tpbs.m <==
%Plot snapshots for low resolution test problems for boundary condition paper

fld = fullfile(pwd,'Outputs','Plots','TestProblems_Boundary_Snapshots');

fig_size = {[8,5.5],                [10,7],                 [16,6]};
fig_marg = {[0.05,0.55,0.05,0.05],  [0.05,0.55,0.05,0.05],  [0.2,1.5,0.05,1.4]};



% %--Collision with critical wall--
% 
% sims = sim_load('\\smb-cream.maths.bris.ac.uk\es14924\Central_Solver_bc\Outputs\Data\sims_sxp_test_bound_col');
% Sf = sims.Sf{end};Sr = Sf.solution_ram(Sf.time_idx_approx(0:0.2:1));
% 
% fig = figure; hold on;
% plot_x_curve_field(Sr,1,':','p',1,'-k');
% xlabel('$x$','interpreter','latex');ylabel('$h$','interpreter','latex');
% ylim([0,1.1]);
% file = fullfile(fld,'tests_collision_wcr');
% savefig(fig,file);
% fig2pdf(fig,file,fig_size{3},fig_marg{3});
% close(fig);
% 
% 
% 
% %--Collision with infinite wall--
% 
% sims = sim_load('\\smb-cream.maths.bris.ac.uk\es14924\Central_Solver_bc\Outputs\Data\sims_sxp_test_bound_par');
% Sf = sims.Sf{end};Sr = Sf.solution_ram(Sf.time_idx_approx(0:0.2:1));
% 
% fig = figure; hold on;
% plot_x_curve_field(Sr,1,':','p',1,'-k');
% xlabel('$x$','interpreter','latex');ylabel('$h$','interpreter','latex');
% ylim([0,1.1]);
% file = fullfile(fld,'tests_collision_win');
% savefig(fig,file);
% fig2pdf(fig,file,fig_size{3},fig_marg{3});
% close(fig);
% 
% 
% 
% %--Alphawave outflow--
% 
% sims = sim_load('\\smb-cream.maths.bris.ac.uk\es14924\Central_Solver_bc\Outputs\Data\sims_sxp_test_bound_aw');
% Sf = sims.Sf{end};Sr = Sf.solution_ram(Sf.time_idx_approx(0:1:4));
% 
% fig = figure; hold on;
% plot_x_curve_field(Sr,1,':','p',1,'-k');
% xlabel('$x$','interpreter','latex');ylabel('$h$','interpreter','latex');
% ylim([0.9,1.1])
% text(0.75,0.902,'$t=0$ \& $t=4$','VerticalAlignment','bottom','interpreter','latex');
% text(0.75,1.045,'$t=1$','VerticalAlignment','bottom','interpreter','latex');
% text(0.75,1.086,'$t=2$','VerticalAlignment','top'   ,'interpreter','latex');
% text(0.75,0.967,'$t=3$','VerticalAlignment','top'   ,'interpreter','latex');
% file = fullfile(fld,'tests_alphawave');
% savefig(fig,file);
% fig2pdf(fig,file,fig_size{3},fig_marg{3});
% close(fig);



%--Lock release--

% sims = sim_load('\\smb-cream.maths.bris.ac.uk\es14924\Central_Solver_bc\Outputs\Data\sims_sxp_test_bound_lr');
% Sf = sims.Sf{end};Sr = Sf.solution_ram(Sf.time_idx_approx(0:1:10));
% 
% fig = figure; hold on;
% plot_x_curve_field(Sr,1,':','p',1,'-k',[NaN,0]);
% ylim([0,1.1]);
% xlabel('$x$','interpreter','latex');ylabel('$h$','interpreter','latex');
% for it = 1:Sr.nt
%     text(Sr.xe{it}(2),Sr.p{it}(end-4,1),sprintf('$%g$',Sr.t(it)),'HorizontalAlignment','left','VerticalAlignment','bottom'   ,'interpreter','latex');
% end
% file = fullfile(fld,'tests_lockrel');
% savefig(fig,file);
% fig2pdf(fig,file,fig_size{3},fig_marg{3});
% close(fig);



%--Lock release semi-infinite--

% sims = sim_load('\\smb-cream.maths.bris.ac.uk\es14924\Central_Solver_bc\Outputs\Data\sims_sxp_test_bound_lri');
% Sf = sims.Sf{end};Sr = Sf.solution_ram(Sf.time_idx_approx(0:0.5:2));

fig = figure; hold on;
plot_x_curve_field(Sr,1,':','p',1,'-k',[NaN,0]);
ylim([0,1.1]);
xlabel('$x$','interpreter','latex');ylabel('$h$','interpreter','latex');
text(1,     1,      '0',    'HorizontalAlignment','left',   'VerticalAlignment','bottom',   'interpreter','latex');
text(0.565, 0.92,   '0.5',  'HorizontalAlignment','left',   'VerticalAlignment','bottom',   'interpreter','latex');
text(0.25,  0.84,   '1',    'HorizontalAlignment','left',   'VerticalAlignment','bottom',   'interpreter','latex');
text(0.15,  0.732,  '1.5',  'HorizontalAlignment','left',   'VerticalAlignment','bottom',   'interpreter','latex');
text(0.1,   0.667,  '2',    'HorizontalAlignment','right',  'VerticalAlignment','top',      'interpreter','latex');
file = fullfile(fld,'tests_lockrelinf');
savefig(fig,file);
fig2pdf(fig,file,fig_size{3},fig_marg{3});
close(fig);



% %--Stoker--
% 
% sims = sim_load('\\smb-cream.maths.bris.ac.uk\es14924\Central_Solver_bc\Outputs\Data\sims_sxp_test_bound_st');
% 
% %Fr = 0.5
% Sf = sims.Sf{9};Sr = Sf.solution_ram(Sf.time_idx_approx(0:0.75:1.5));
% 
% fig = figure; hold on;
% plot_x_curve_field(Sr,1,':','p',1,'-k');
% xlabel('$x$','interpreter','latex');ylabel('$h$','interpreter','latex');
% ylim([0,1.1]);
% text(1.005,0.8 ,'$t=0$'   ,'HorizontalAlignment','left'  ,'VerticalAlignment','middle','interpreter','latex');
% text(0.555,0.75,'$t=0.75$','HorizontalAlignment','left'  ,'VerticalAlignment','bottom','interpreter','latex');
% text(0.235,0.7 ,'$t=1.5$' ,'HorizontalAlignment','right' ,'VerticalAlignment','top'   ,'interpreter','latex');
% text(0.995,0.5 ,'$t=0$'   ,'HorizontalAlignment','right' ,'VerticalAlignment','middle','interpreter','latex');
% text(1.7,0.5   ,'$t=0.75$','HorizontalAlignment','right' ,'VerticalAlignment','middle','interpreter','latex');
% text(1.81,0.69 ,'$t=1.5$' ,'HorizontalAlignment','center','VerticalAlignment','bottom','interpreter','latex');
% file = fullfile(fld,'tests_stoker1');
% savefig(fig,file);
% fig2pdf(fig,file,fig_size{3},fig_marg{3});
% close(fig);
% 
% %Fr = 2
% Sf = sims.Sf{18};Sr = Sf.solution_ram(Sf.time_idx_approx(0:0.75:1.5));
% 
% fig = figure; hold on;
% plot_x_curve_field(Sr,1,':','p',1,'-k');
% xlabel('$x$','interpreter','latex');ylabel('$h$','interpreter','latex');
% ylim([0,2]);
% text(0.995,0.8 ,'$t=0$'   ,'HorizontalAlignment','right'  ,'VerticalAlignment','middle','interpreter','latex');
% text(0.555,0.75,'$t=0.75$','HorizontalAlignment','left'  ,'VerticalAlignment','bottom','interpreter','latex');
% text(0.235,0.7 ,'$t=1.5$' ,'HorizontalAlignment','right' ,'VerticalAlignment','top'   ,'interpreter','latex');
% text(1.84,0.15 ,'$t=0.75$','HorizontalAlignment','right' ,'VerticalAlignment','middle','interpreter','latex');
% text(1.6,1.65 ,'$t=1.5$' ,'HorizontalAlignment','center','VerticalAlignment','top','interpreter','latex');
% file = fullfile(fld,'tests_stoker2');
% savefig(fig,file);
% fig2pdf(fig,file,fig_size{3},fig_marg{3});
% close(fig);

==> Figures/TestProblems_Boundary_TimeSeries/figs_plot_tpbt.m <==
%Plot data for low resolution test problems for boundary condition paper

fld = fullfile(pwd,'Outputs','Plots','TestProblems_Boundary_TimeSeries');

fig_size = {[8,5.5],                [10,7],                 [16,6]};
fig_marg = {[0.05,0.55,0.05,0],     [0.05,0.55,0.05,0.05],  [0.2,1.5,0.05,1.4]};


%--Collision with critical wall--

%Diffusion, height
fig = figure; hold on;
% Sf = solution_file('tests_collision_wcr_D000');Sr = Sf.solution_ram; pe = Sr.array(':',1,Sr.pe,2,':');plot_symb(Sr.t,pe(:,1),'-','k','^',5);
% Sf = solution_file('tests_collision_wcr_D001');Sr = Sf.solution_ram; pe = Sr.array(':',1,Sr.pe,2,':');plot_symb(Sr.t,pe(:,1),'-','k','d',5);
% Sf = solution_file('tests_collision_wcr_D003');Sr = Sf.solution_ram; pe = Sr.array(':',1,Sr.pe,2,':');plot_symb(Sr.t,pe(:,1),'-','k','s',5);
% Sf = solution_file('tests_collision_wcr_D010');Sr = Sf.solution_ram; pe = Sr.array(':',1,Sr.pe,2,':');plot_symb(Sr.t,pe(:,1),'-','k','o',5);
% Sf = solution_file('tests_collision_wcr_D030');Sr = Sf.solution_ram; pe = Sr.array(':',1,Sr.pe,2,':');plot_symb(Sr.t,pe(:,1),'-','k','x',5);
% Sf = solution_file('tests_collision_wcr_D100');Sr = Sf.solution_ram; pe = Sr.array(':',1,Sr.pe,2,':');plot_symb(Sr.t,pe(:,1),'-','k','+',5);
% legend_latex('$D=0/100$','$D=1/100$','$D=3/100$','$D=10/100$','$D=30/100$','$D=100/100$','location','southeast')
Sf = solution_file('tests_collision_wcr_D000');Sr = Sf.solution_ram; pe = Sr.array(':',1,Sr.pe,2,':');plot_symb(Sr.t,pe(:,1),'-','k','s',50);
Sf = solution_file('tests_collision_wcr_D001');Sr = Sf.solution_ram; pe = Sr.array(':',1,Sr.pe,2,':');plot_symb(Sr.t,pe(:,1),'-','k','o',50);
Sf = solution_file('tests_collision_wcr_D010');Sr = Sf.solution_ram; pe = Sr.array(':',1,Sr.pe,2,':');plot_symb(Sr.t,pe(:,1),'-','k','x',50);
Sf = solution_file('tests_collision_wcr_D100');Sr = Sf.solution_ram; pe = Sr.array(':',1,Sr.pe,2,':');plot_symb(Sr.t,pe(:,1),'-','k','+',50);
legend_latex('$0$','$0.01$','$0.1$','$1$','location','southeast')
ylabel('$h(1,t)$','interpreter','latex');xlabel('$t$','interpreter','latex');
MagInset(gcf, -1, [0,0.2,0,2e-4], [0.1,0.5,0.4,0.8], {'NW','SW';'NE','SE'});
file = fullfile(fld,'tests_collision_wcr_diff_h');
savefig(fig,file);
fig2pdf(fig,file,fig_size{1},fig_marg{1});
close(fig);

%Diffusion, speed
fig = figure; hold on;
Sf = solution_file('tests_collision_wcr_D000');Sr = Sf.solution_ram; pe = Sr.array(':',1,Sr.pe,2,':');plot_symb(Sr.t,pe(:,3),'-','k','s',50);
Sf = solution_file('tests_collision_wcr_D001');Sr = Sf.solution_ram; pe = Sr.array(':',1,Sr.pe,2,':');plot_symb(Sr.t,pe(:,3),'-','k','o',50);
Sf = solution_file('tests_collision_wcr_D010');Sr = Sf.solution_ram; pe = Sr.array(':',1,Sr.pe,2,':');plot_symb(Sr.t,pe(:,3),'-','k','x',50);
Sf = solution_file('tests_collision_wcr_D100');Sr = Sf.solution_ram; pe = Sr.array(':',1,Sr.pe,2,':');plot_symb(Sr.t,pe(:,3),'-','k','+',50);
legend_latex('$0$','$0.01$','$0.1$','$1$','location','southeast')
ylabel('$u(1,t)$','interpreter','latex');xlabel('$t$','interpreter','latex');
file = fullfile(fld,'tests_collision_wcr_diff_u');
savefig(fig,file);
fig2pdf(fig,file,fig_size{1},fig_marg{1});
close(fig);

% %Window (not using)
% fig = figure; hold on;
% Sf = solution_file('tests_collision_wcr_Wno');Sr = Sf.solution_ram; pe = Sr.array(':',1,Sr.pe,2,':');plot_symb(Sr.t,pe(:,1),'-','k','+',5);
% Sf = solution_file('tests_collision_wcr_W0');Sr = Sf.solution_ram; pe = Sr.array(':',1,Sr.pe,2,':');plot_symb(Sr.t,pe(:,1),'-','k','x',5);
% Sf = solution_file('tests_collision_wcr_W1');Sr = Sf.solution_ram; pe = Sr.array(':',1,Sr.pe,2,':');plot_symb(Sr.t,pe(:,1),'-','k','o',5);
% Sf = solution_file('tests_collision_wcr_W2');Sr = Sf.solution_ram; pe = Sr.array(':',1,Sr.pe,2,':');plot_symb(Sr.t,pe(:,1),'-','k','s',5);
% Sf = solution_file('tests_collision_wcr_W3');Sr = Sf.solution_ram; pe = Sr.array(':',1,Sr.pe,2,':');plot_symb(Sr.t,pe(:,1),'-','k','d',5);
% legend_latex('No window','$W=0$','$W=1$','$W=2$','$W=3$','location','southeast')
% ylabel('$h(1,t)$','interpreter','latex');xlabel('$t$','interpreter','latex');
% MagInset(gcf, -1, [0,0.15,0,1.5e-4], [0.1,0.5,0.4,0.8], {'NW','SW';'NE','SE'});
% file = fullfile(fld,'tests_collision_wcr_windowing');
% savefig(fig,file);
% fig2pdf(fig,file,fig_size{2},fig_marg{2});
% close(fig);

%Eigenvalues/vectors
fig = figure; hold on;
S = solution_file('tests_collision_wcr_CC');Sr = S.solution_ram; pe = Sr.array(':',1,Sr.pe,2,1:2);plot_symb(Sr.t,pe(:,1),'-','k','s',5);
S = solution_file('tests_collision_wcr_LC');Sr = S.solution_ram; pe = Sr.array(':',1,Sr.pe,2,1:2);plot_symb(Sr.t,pe(:,1),'-','k','o',5);
S = solution_file('tests_collision_wcr_CR');Sr = S.solution_ram; pe = Sr.array(':',1,Sr.pe,2,1:2);plot_symb(Sr.t,pe(:,1),'-','k','x',5);
S = solution_file('tests_collision_wcr_LR');Sr = S.solution_ram; pe = Sr.array(':',1,Sr.pe,2,1:2);plot_symb(Sr.t,pe(:,1),'-','k','+',5);
legend_latex('$Q_C$ $Q_C$','$Q_J$ $Q_C$','$Q_C$ $Q_R$','$Q_J$ $Q_R$','location','southeast')
ylabel('$h(1,t)$','interpreter','latex');xlabel('$t$','interpreter','latex');
file = fullfile(fld,'tests_collision_wcr_eigen');
savefig(fig,file);
fig2pdf(fig,file,fig_size{1},fig_marg{1});
close(fig);



%--Particle laiden w tailwater collision with infinite wall--

%Diffusion
fig = figure; hold on;
% Sf = solution_file('tests_collision_win_D000');Sr = Sf.solution_ram; pe = Sr.array(':',1,Sr.pe,2,':');plot_symb(Sr.t,pe(:,2),'-','k','^',5);
% Sf = solution_file('tests_collision_win_D001');Sr = Sf.solution_ram; pe = Sr.array(':',1,Sr.pe,2,':');plot_symb(Sr.t,pe(:,2),'-','k','d',5);
% Sf = solution_file('tests_collision_win_D003');Sr = Sf.solution_ram; pe = Sr.array(':',1,Sr.pe,2,':');plot_symb(Sr.t,pe(:,2),'-','k','s',5);
% Sf = solution_file('tests_collision_win_D010');Sr = Sf.solution_ram; pe = Sr.array(':',1,Sr.pe,2,':');plot_symb(Sr.t,pe(:,2),'-','k','o',5);
% Sf = solution_file('tests_collision_win_D030');Sr = Sf.solution_ram; pe = Sr.array(':',1,Sr.pe,2,':');plot_symb(Sr.t,pe(:,2),'-','k','x',5);
% Sf = solution_file('tests_collision_win_D100');Sr = Sf.solution_ram; pe = Sr.array(':',1,Sr.pe,2,':');plot_symb(Sr.t,pe(:,2),'-','k','+',5);
% legend_latex('$D=0/100$','$D=1/100$','$D=3/100$','$D=10/100$','$D=30/100$','$D=100/100$','location','east')
Sf = solution_file('tests_collision_win_D000');Sr = Sf.solution_ram; pe = Sr.array(':',1,Sr.pe,2,':');plot_symb(Sr.t,pe(:,2),'-','k','s',5);
Sf = solution_file('tests_collision_win_D001');Sr = Sf.solution_ram; pe = Sr.array(':',1,Sr.pe,2,':');plot_symb(Sr.t,pe(:,2),'-','k','o',5);
Sf = solution_file('tests_collision_win_D010');Sr = Sf.solution_ram; pe = Sr.array(':',1,Sr.pe,2,':');plot_symb(Sr.t,pe(:,2),'-','k','x',5);
Sf = solution_file('tests_collision_win_D100');Sr = Sf.solution_ram; pe = Sr.array(':',1,Sr.pe,2,':');plot_symb(Sr.t,pe(:,2),'-','k','+',5);
legend_latex('$0$','$0.01$','$0.1$','$1$','location','southeast')
ylabel('$\phi(1,t)$','interpreter','latex');xlabel('$t$','interpreter','latex');
ylim([0,2.1]);
%MagInset(gcf, -1, [0.1,0.3,0.97,1], [0.2,0.6,0.3,0.8], {'SW','NW';'SE','NE'});
file = fullfile(fld,'tests_collision_win_diff');
savefig(fig,file);
fig2pdf(fig,file,fig_size{1},fig_marg{1});
close(fig);



%--Alphawave Outflow--
symb = {'+','o','s','d'};

%Diffusion, left
fig = figure; hold on;
Sf = solution_file('tests_alphawave_D0');Sr = Sf.solution_ram(1:4:Sf.nt); pe = Sr.array(':',1,Sr.pe,1,':');plot_symb(Sr.t,pe(:,3)+2*sqrt(pe(:,1)),'-','k','+',5);
Sf = solution_file('tests_alphawave_D7');Sr = Sf.solution_ram(1:4:Sf.nt); pe = Sr.array(':',1,Sr.pe,1,':');plot_symb(Sr.t,pe(:,3)+2*sqrt(pe(:,1)),'-','k','o',5);
Sf = solution_file('tests_alphawave_D8');Sr = Sf.solution_ram(1:4:Sf.nt); pe = Sr.array(':',1,Sr.pe,1,':');plot_symb(Sr.t,pe(:,3)+2*sqrt(pe(:,1)),'-','k','s',5);
Sf = solution_file('tests_alphawave_D9');Sr = Sf.solution_ram(1:4:Sf.nt); pe = Sr.array(':',1,Sr.pe,1,':');plot_symb(Sr.t,pe(:,3)+2*sqrt(pe(:,1)),'-','k','d',5);
legend_latex('$0/4$','$7/4$','$8/4$','$9/4$')
ylabel('$\alpha(0,t)$','interpreter','latex');xlabel('$t$','interpreter','latex');
ylim([1.7,2.3])
file = fullfile(fld,'tests_alphawave_left');
savefig(fig,file);
fig2pdf(fig,file,fig_size{1},fig_marg{1});
close(fig);

%Diffusion, right
fig = figure; hold on;
Sf = solution_file('tests_alphawave_D0');Sr = Sf.solution_ram(1:4:Sf.nt); pe = Sr.array(':',1,Sr.pe,2,':');plot_symb(Sr.t,pe(:,3)-2*sqrt(pe(:,1)),'-','k','+',5);
Sf = solution_file('tests_alphawave_D7');Sr = Sf.solution_ram(1:4:Sf.nt); pe = Sr.array(':',1,Sr.pe,2,':');plot_symb(Sr.t,pe(:,3)-2*sqrt(pe(:,1)),'-','k','o',5);
Sf = solution_file('tests_alphawave_D8');Sr = Sf.solution_ram(1:4:Sf.nt); pe = Sr.array(':',1,Sr.pe,2,':');plot_symb(Sr.t,pe(:,3)-2*sqrt(pe(:,1)),'-','k','s',5);
Sf = solution_file('tests_alphawave_D9');Sr = Sf.solution_ram(1:4:Sf.nt); pe = Sr.array(':',1,Sr.pe,2,':');plot_symb(Sr.t,pe(:,3)-2*sqrt(pe(:,1)),'-','k','d',5);
legend_latex('$0/4$','$7/4$','$8/4$','$9/4$','location','south')
ylabel('$\beta(1,t)$','interpreter','latex');xlabel('$t$','interpreter','latex');
ylim([-2.1,-1.9])
file = fullfile(fld,'tests_alphawave_right');
savefig(fig,file);
fig2pdf(fig,file,fig_size{1},fig_marg{1});
close(fig);

%Diffusion, both
clear Sr;
Sf = solution_file('tests_alphawave_D0');Sr{1} = Sf.solution_ram(1:4:Sf.nt);
Sf = solution_file('tests_alphawave_D7');Sr{2} = Sf.solution_ram(1:4:Sf.nt);
Sf = solution_file('tests_alphawave_D8');Sr{3} = Sf.solution_ram(1:4:Sf.nt);
Sf = solution_file('tests_alphawave_D9');Sr{4} = Sf.solution_ram(1:4:Sf.nt);

fig = figure; hold on;
xlim([0,4]);
ylim([1.7,2.3]);
for is = 1:numel(Sr)
    t = Sr{is}.t;
    pe = Sr{is}.array(':',1,Sr{is}.pe);
    alpha =  pe(:,1,3)+2*sqrt(pe(:,1,1));   [t_a,alpha] = constrain_data(t,alpha,xlim,ylim);    plot_symb(t_a,alpha,'-','k',symb{is},5);
    mbeta = -pe(:,2,3)+2*sqrt(pe(:,2,1));   [t_b,mbeta] = constrain_data(t,mbeta,xlim,ylim);    plot_symb(t_b,mbeta,'-','r',symb{is},5,true);
end
legend_latex('$0/4$','$7/4$','$8/4$','$9/4$','location','northeast')
ylabel('$\alpha(0,t)$ and $-\beta(1,t)$','interpreter','latex');xlabel('$t$','interpreter','latex');
file = fullfile(fld,'tests_alphawave_both');
savefig(fig,file);
fig2pdf(fig,file,fig_size{1},fig_marg{1});
close(fig);

%Diffusion, diffusion in non-reflective condition, left
fig = figure; hold on;
Sf = solution_file('tests_alphawave_D0');Sr = Sf.solution_ram(1:4:Sf.nt); pe = Sr.array(':',1,Sr.pe,1,':');plot_symb(Sr.t,pe(:,3)+2*sqrt(pe(:,1)),'-','k','+',5);
Sf = solution_file('tests_alphawave_refdif_D7');Sr = Sf.solution_ram(1:4:Sf.nt); pe = Sr.array(':',1,Sr.pe,1,':');plot_symb(Sr.t,pe(:,3)+2*sqrt(pe(:,1)),'-','k','o',5);
Sf = solution_file('tests_alphawave_refdif_D8');Sr = Sf.solution_ram(1:4:Sf.nt); pe = Sr.array(':',1,Sr.pe,1,':');plot_symb(Sr.t,pe(:,3)+2*sqrt(pe(:,1)),'-','k','s',5);
Sf = solution_file('tests_alphawave_refdif_D9');Sr = Sf.solution_ram(1:4:Sf.nt); pe = Sr.array(':',1,Sr.pe,1,':');plot_symb(Sr.t,pe(:,3)+2*sqrt(pe(:,1)),'-','k','d',5);
legend_latex('$0/4$','$7/4$','$8/4$','$9/4$')
ylabel('$\alpha(0,t)$','interpreter','latex');xlabel('$t$','interpreter','latex');
ylim([1.7,2.3])
file = fullfile(fld,'tests_alphawave_refdif_left');
savefig(fig,file);
fig2pdf(fig,file,fig_size{1},fig_marg{1});
close(fig);

%Diffusion, diffusion in non-reflective condition,, right
fig = figure; hold on;
Sf = solution_file('tests_alphawave_D0');Sr = Sf.solution_ram(1:4:Sf.nt); pe = Sr.array(':',1,Sr.pe,2,':');plot_symb(Sr.t,pe(:,3)-2*sqrt(pe(:,1)),'-','k','+',5);
Sf = solution_file('tests_alphawave_refdif_D7');Sr = Sf.solution_ram(1:4:Sf.nt); pe = Sr.array(':',1,Sr.pe,2,':');plot_symb(Sr.t,pe(:,3)-2*sqrt(pe(:,1)),'-','k','o',5);
Sf = solution_file('tests_alphawave_refdif_D8');Sr = Sf.solution_ram(1:4:Sf.nt); pe = Sr.array(':',1,Sr.pe,2,':');plot_symb(Sr.t,pe(:,3)-2*sqrt(pe(:,1)),'-','k','s',5);
Sf = solution_file('tests_alphawave_refdif_D9');Sr = Sf.solution_ram(1:4:Sf.nt); pe = Sr.array(':',1,Sr.pe,2,':');plot_symb(Sr.t,pe(:,3)-2*sqrt(pe(:,1)),'-','k','d',5);
legend_latex('$0/4$','$7/4$','$8/4$','$9/4$','location','south')
ylabel('$\beta(1,t)$','interpreter','latex');xlabel('$t$','interpreter','latex');
ylim([-2.1,-1.9])
file = fullfile(fld,'tests_alphawave_refdif_right');
savefig(fig,file);
fig2pdf(fig,file,fig_size{1},fig_marg{1});
close(fig);

%Diffusion, diffusion in non-reflective condition, both
clear Sr;
Sf = solution_file('tests_alphawave_D0');Sr{1} = Sf.solution_ram(1:4:Sf.nt);
Sf = solution_file('tests_alphawave_refdif_D7');Sr{2} = Sf.solution_ram(1:4:Sf.nt);
Sf = solution_file('tests_alphawave_refdif_D8');Sr{3} = Sf.solution_ram(1:4:Sf.nt);
Sf = solution_file('tests_alphawave_refdif_D9');Sr{4} = Sf.solution_ram(1:4:Sf.nt);

fig = figure; hold on;
xlim([0,4]);
ylim([1.7,2.3]);
for is = 1:numel(Sr)
    t = Sr{is}.t;
    pe = Sr{is}.array(':',1,Sr{is}.pe);
    alpha =  pe(:,1,3)+2*sqrt(pe(:,1,1));   [t_a,alpha] = constrain_data(t,alpha,xlim,ylim,true);    plot_symb(t_a,alpha,'-','k',symb{is},5);
    mbeta = -pe(:,2,3)+2*sqrt(pe(:,2,1));   [t_b,mbeta] = constrain_data(t,mbeta,xlim,ylim,true);    plot_symb(t_b,mbeta,'-','r',symb{is},5,true);
end
legend_latex('$0/4$','$7/4$','$8/4$','$9/4$','location','northeast')
ylabel('$\alpha(0,t)$ and $-\beta(1,t)$','interpreter','latex');xlabel('$t$','interpreter','latex');
file = fullfile(fld,'tests_alphawave_refdif_both');
savefig(fig,file);
fig2pdf(fig,file,fig_size{1},fig_marg{1});
close(fig);

% %Comparison, error
% fig = figure; hold on;
% Sf = solution_file('tests_alphawave_D0');Sr = Sf.solution_ram(1:4:Sf.nt); pe = Sr.array(':',1,Sr.pe,2,':');plot_symb(Sr.t,abs(pe(:,3)-2*sqrt(pe(:,1))+2),'-','k','+',5);
% Sf = solution_file('tests_alphawave_D7');      Sr = Sf.solution_ram(1:4:Sf.nt); pe = Sr.array(':',1,Sr.pe,2,':');plot_symb(Sr.t,abs(pe(:,3)-2*sqrt(pe(:,1))+2),'-','k','x',5);
% Sf = solution_file('tests_alphawave_Wno_D7');Sr = Sf.solution_ram(1:4:Sf.nt); pe = Sr.array(':',1,Sr.pe,2,':');plot_symb(Sr.t,abs(pe(:,3)-2*sqrt(pe(:,1))+2),'-','k','o',5);
% Sf = solution_file('tests_alphawave_norefdif_Wno_D7');      Sr = Sf.solution_ram(1:4:Sf.nt); pe = Sr.array(':',1,Sr.pe,2,':');plot_symb(Sr.t,abs(pe(:,3)-2*sqrt(pe(:,1))+2),'-','k','s',5)
% legend_latex('$D=0$','$D=7/4$, $W=2$','$D=7/4$, no window','$D=7/4$, no window, no diff','location','southeast')
% ylabel('$|\beta(1,t)+2|$','interpreter','latex');xlabel('$t$','interpreter','latex');
% set(gca, 'YScale', 'log')
% ylim([1e-15,1e-2])
% file = fullfile(fld,'tests_alphawave_right_error');
% savefig(fig,file);
% fig2pdf(fig,file,fig_size{1},fig_marg{1});
% close(fig);



%--Lock release--

%Foude number
fig = figure; hold on;
Sf = solution_file('tests_lockrel_RKNR');        Sr = Sf.solution_ram(1:Sf.nt); pe = Sr.array(':',1,Sr.pe,2,':');plot_symb(Sr.t,abs(pe(:,3)./sqrt(pe(:,1))-1.2),'-','k','+',5);
Sf = solution_file('tests_lockrel_RK0');         Sr = Sf.solution_ram(1:Sf.nt); pe = Sr.array(':',1,Sr.pe,2,':');plot_symb(Sr.t,abs(pe(:,3)./sqrt(pe(:,1))-1.2),'-','k','o',5);
Sf = solution_file('tests_lockrel_RK0_D0');      Sr = Sf.solution_ram(1:Sf.nt); pe = Sr.array(':',1,Sr.pe,2,':');plot_symb(Sr.t,abs(pe(:,3)./sqrt(pe(:,1))-1.2),'-','k','s',5);
legend_latex('RKNR, $1/2$','RK0, $1/2$','RK0, $0$','location','east')
ylabel('$|u/\sqrt{h}-1.2|$','interpreter','latex');xlabel('$t$','interpreter','latex');
set(gca, 'YScale', 'log')
file = fullfile(fld,'tests_lockrel_froude_error');
savefig(fig,file);
fig2pdf(fig,file,fig_size{1},fig_marg{1});
close(fig);



%--Stoker--

% %Windowing
% fig = figure; hold on;
% Sf = solution_file('tests_stoker2_Wno');      Sr = Sf.solution_ram(1:Sf.time_idx_approx(1.4)); pe = Sr.array(':',1,Sr.pe,2,':');plot_symb(Sr.t,pe(:,1),'-','k','^',5);
% Sf = solution_file('tests_stoker2_W00');      Sr = Sf.solution_ram(1:Sf.time_idx_approx(1.4)); pe = Sr.array(':',1,Sr.pe,2,':');plot_symb(Sr.t,pe(:,1),'-','k','d',5);
% Sf = solution_file('tests_stoker2_W05');      Sr = Sf.solution_ram(1:Sf.time_idx_approx(1.4)); pe = Sr.array(':',1,Sr.pe,2,':');plot_symb(Sr.t,pe(:,1),'-','k','s',5);
% Sf = solution_file('tests_stoker2_W10');      Sr = Sf.solution_ram(1:Sf.time_idx_approx(1.4)); pe = Sr.array(':',1,Sr.pe,2,':');plot_symb(Sr.t,pe(:,1),'-','k','o',5);
% Sf = solution_file('tests_stoker2_W20');      Sr = Sf.solution_ram(1:Sf.time_idx_approx(1.4)); pe = Sr.array(':',1,Sr.pe,2,':');plot_symb(Sr.t,pe(:,1),'-','k','x',5);
% Sf = solution_file('tests_stoker2_W30');      Sr = Sf.solution_ram(1:Sf.time_idx_approx(1.4)); pe = Sr.array(':',1,Sr.pe,2,':');plot_symb(Sr.t,pe(:,1),'-','k','+',5);
% legend_latex('No window','$W=0$','$W=1/2$','$W=1$','$W=2$','$W=3$','location','southeast');
% ylabel('$h(2,t)$','interpreter','latex');xlabel('$t$','interpreter','latex');
% MagInset(gcf, -1, [0.82,0.9,0,0.03], [0.2,0.7,0.1,0.3], {'NW','SW';'NE','SE'});
% file = fullfile(fld,'tests_stoker2_windowing');
% savefig(fig,file);
% fig2pdf(fig,file,fig_size{2},fig_marg{2});
% close(fig);
% 
% %Windowing, no diffusion in non-reflecting condition
% fig = figure; hold on;
% Sf = solution_file('tests_stoker2_norefdif_Wno');   Sr = Sf.solution_ram(1:Sf.time_idx_approx(1.4)); pe = Sr.array(':',1,Sr.pe,2,':');plot_symb(Sr.t,pe(:,1),'-','k','^',5);
% Sf = solution_file('tests_stoker2_norefdif_W00');      Sr = Sf.solution_ram(1:Sf.time_idx_approx(1.4)); pe = Sr.array(':',1,Sr.pe,2,':');plot_symb(Sr.t,pe(:,1),'-','k','d',5);
% Sf = solution_file('tests_stoker2_norefdif_W05');      Sr = Sf.solution_ram(1:Sf.time_idx_approx(1.4)); pe = Sr.array(':',1,Sr.pe,2,':');plot_symb(Sr.t,pe(:,1),'-','k','s',5);
% Sf = solution_file('tests_stoker2_norefdif_W10');      Sr = Sf.solution_ram(1:Sf.time_idx_approx(1.4)); pe = Sr.array(':',1,Sr.pe,2,':');plot_symb(Sr.t,pe(:,1),'-','k','o',5);
% Sf = solution_file('tests_stoker2_norefdif_W20');      Sr = Sf.solution_ram(1:Sf.time_idx_approx(1.4)); pe = Sr.array(':',1,Sr.pe,2,':');plot_symb(Sr.t,pe(:,1),'-','k','x',5);
% Sf = solution_file('tests_stoker2_norefdif_W30');      Sr = Sf.solution_ram(1:Sf.time_idx_approx(1.4)); pe = Sr.array(':',1,Sr.pe,2,':');plot_symb(Sr.t,pe(:,1),'-','k','+',5);
% legend_latex('No window','$W=0$','$W=1/2$','$W=1$','$W=2$','$W=3$','location','southwest');
% ylabel('$h(2,t)$','interpreter','latex');xlabel('$t$','interpreter','latex');
% file = fullfile(fld,'tests_stoker2_nodifref_windowing');
% savefig(fig,file);
% fig2pdf(fig,file,fig_size{1},fig_marg{1});
% close(fig);


fig = figure; hold on;
Sf = solution_file('tests_stoker2');        Sr = Sf.solution_ram(1:Sf.time_idx_approx(1.4)); pe = Sr.array(':',1,Sr.pe,2,':');plot_symb(Sr.t,pe(:,1),'-','k','x',5);
Sf = solution_file('tests_stoker2_refdif'); Sr = Sf.solution_ram(1:Sf.time_idx_approx(1.4)); pe = Sr.array(':',1,Sr.pe,2,':');plot_symb(Sr.t,pe(:,1),'-','k','+',5);
legend_latex('no diff','diff','location','northwest');
ylabel('$h(2,t)$','interpreter','latex');xlabel('$t$','interpreter','latex');
file = fullfile(fld,'tests_stoker2');
savefig(fig,file);
fig2pdf(fig,file,fig_size{1},fig_marg{1});
close(fig);
